Matchable numbers

We say a natural number $n$ is matchable if there is a bijection from the set of $\tau(n)$ divisors of $n$ to the set $\{1,2,\dots,\tau(n)\}$, where corresponding numbers are relatively prime. We show that the set of matchable numbers has an asymptotic density, which we compute, and we show that every squarefree number is matchable. We also present some related unsolved problems.

==> anc/compute_census.py <==
#!/usr/bin/env python3
"""
Generate census tables for the paper Matchable Numbers by Nathan McNew and Carl Pomerance.

For each k, let n = 3 * 5 * 7 * ... * p_k (product of first k odd primes).

Produces two CSV files:

  tables_odds.csv  -- census of odd integers in [1, 2^{k+1}] by gcd structure with n
  tables_all.csv   -- census of all integers in [1, 2^k]    by gcd structure with n

Each row records:
  c0..c11            -- count of integers m with omega(gcd(m, n)) = 0, 1, ..., 11
  gcd3/15/21/105/5   -- count of integers m with gcd(m, n) equal to that value
  mult3              -- count with 3 | gcd(m, n)
  non3_ge3           -- count with 3 nmid gcd(m, n) and omega(gcd(m, n)) >= 3
  total_div3_or_ge3  -- mult3 + non3_ge3
  non3_1, non3_2     -- counts with 3 nmid gcd(m, n) and omega(gcd(m, n)) = 1, 2
  gcd5               -- count with gcd(m, n) = 5


Usage: python3 compute_census.py [kmax]
  kmax defaults to 45; the script runs k = 3, 4, ..., kmax.
"""

import csv


def sieve_primes(n):
    if n < 2:
        return []
    sieve = [True] * (n + 1)
    sieve[0] = False
    sieve[1] = False

    for i in range(2, int(n**0.5) + 1):
        if sieve[i]:
            for j in range(i * i, n + 1, i):
                sieve[j] = False
    return [i for i in range(2, n + 1) if sieve[i]]


def compute_census(k, primes, mode):
    """
    Count integers by omega(gcd(m, n)) where n = prod(primes).

    mode='odd': counts odd integers in [1, 2^{k+1}]
    mode='all': counts all integers in [1, 2^k]

    The count of multiples of d in [1, B] that are odd is floor(floor(B/d + 1)/2).
    Mobius inversion one prime at a time converts divisibility counts into
    exact-gcd counts.

    Returns (omega_census, gcd_counts, div_omega):
      omega_census[j] = number of integers with omega(gcd(m, n)) = j
      gcd_counts[d]   = number of integers with gcd(m, n) = d
      div_omega[d]    = omega(d) for each divisor d of n below the bound
    """
    B = 2 ** (k + 1) if mode == 'odd' else 2 ** k

    divs = [(1, 0)]
    for p in primes:
        divs.extend([(d * p, om + 1) for d, om in divs if d * p < B])
    div_omega = dict(divs)

    if mode == 'odd':
        gcd_counts = {d: (B // d + 1) // 2 for d in div_omega}
    else:
        gcd_counts = {d: B // d for d in div_omega}

    for p in primes:
        eligible = sorted(
            [d for d in gcd_counts if d % p != 0 and d * p in gcd_counts],
            key=lambda d: div_omega[d], reverse=True,
        )
        for d in eligible:
            gcd_counts[d] -= gcd_counts[d * p]

    omega_census = [0] * (k + 1)
    for d, c in gcd_counts.items():
        omega_census[div_omega[d]] += c

    return omega_census, gcd_counts, div_omega


def make_row(k, census, gcd_counts, div_omega):
    row = {'k': k}
    for i in range(12):
        row[f'c{i}'] = census[i] if i < len(census) and census[i] != 0 else ''
    row['gcd105']            = gcd_counts.get(3 * 5 * 7, '')
    row['gcd15']             = gcd_counts.get(3 * 5, '')
    row['gcd21']             = gcd_counts.get(3 * 7, '')
    row['gcd3']              = gcd_counts.get(3, '')
    row['mult3']             = sum(v for d, v in gcd_counts.items() if d % 3 == 0)
    row['non3_ge3']          = sum(v for d, v in gcd_counts.items() if d % 3 != 0 and div_omega[d] >= 3)
    row['total_div3_or_ge3'] = row['mult3'] + row['non3_ge3']
    row['non3_2']            = sum(v for d, v in gcd_counts.items() if d % 3 != 0 and div_omega[d] == 2)
    row['non3_1']            = sum(v for d, v in gcd_counts.items() if d % 3 != 0 and div_omega[d] == 1)
    row['gcd5']              = gcd_counts.get(5, '')
    return row


def main():
    import sys
    kmax = int(sys.argv[1]) if len(sys.argv) > 1 else 45
    all_primes = [p for p in sieve_primes(10*kmax) if p >= 3]
    #Note, this assumes kmax isn't more than 2500ish...

    fields = (['k'] + [f'c{i}' for i in range(12)] + ['gcd105', 'gcd15', 'gcd21', 'gcd3', 'mult3', 'non3_ge3','total_div3_or_ge3', 'non3_2', 'non3_1', 'gcd5'])

    with open('tables_odds.csv', 'w', newline='') as f:
        w = csv.DictWriter(f, fieldnames=fields, extrasaction='ignore')
        w.writeheader()
        for k in range(3, kmax + 1):
            census, gcd_counts, div_omega = compute_census(k, all_primes[:k], 'odd')
            w.writerow(make_row(k, census, gcd_counts, div_omega))

    with open('tables_all.csv', 'w', newline='') as f:
        w = csv.DictWriter(f, fieldnames=fields, extrasaction='ignore')
        w.writeheader()
        for k in range(3, kmax + 1):
            census, gcd_counts, div_omega = compute_census(k, all_primes[:k], 'all')
            w.writerow(make_row(k, census, gcd_counts, div_omega))


if __name__ == '__main__':
    main()

